Cross-conformal predictors

This note introduces the method of cross-conformal prediction, which is a hybrid of the methods of inductive conformal prediction and cross-validation, and studies its validity and predictive efficiency empirically.

==> calibration_CCP.R <==
# This program produces calibration pictures for CCP
# (left panels of Figure 1 in the paper).

K <- 5           # K-fold cross-calibration; K must be a factor of 3600 (5 or 10 in the paper)
N.colours <- 8   # the value used in the paper: 8
N.bins <- 211    # number of bins (prime number)

start <- Sys.time()	# timing: start
library(gbm)

# preparing the data

N <- 4601   # size of the data set
N.training <- 3600
N.calibration <- N.training/K
N.test <- 1001
original.data <- read.csv("spam.data")

eps <- seq(from=0,to=1,length.out=N.bins+1)     # significance levels to consider
err <- matrix(0,nrow=N.colours,ncol=N.bins+1)   # percentage of errors at each significance level

ranks.actual <- matrix(0,nrow=N.test,ncol=K)    # ranks for all folds
pv <- rep(0,N.test)                             # p-values for all test examples

for (colour in 1:N.colours) {    # the loop over the calibration curves of different colours
  set.seed(colour-1)             # reproducibility
  permutation <- sample(1:N)
  permuted.data <- original.data[permutation,]
  training.set <- permuted.data[1:N.training,]
  rownames(training.set) <- 1:N.training
  test.set <- permuted.data[(N.training+1):(N.training+N.test),]
  rownames(test.set) <- 1:N.test
  for (k in 1:K) {        # the loop over the K folds
    calibration.set <- training.set[((k-1)*N.calibration+1):(k*N.calibration),]
    rownames(calibration.set) <- 1:N.calibration
    if (k==1) {
      proper.training.set <- training.set[(N.calibration+1):(K*N.calibration),]
      rownames(proper.training.set) <- 1:(N.calibration*(K-1))
    }
    if (k>1 && k<K) {
      proper.training.set <- training.set[c(1:((k-1)*N.calibration),(k*N.calibration+1):(K*N.calibration)),]
      rownames(proper.training.set) <- 1:(N.calibration*(K-1))
    }
    if (k==K) {
      proper.training.set <- training.set[1:((K-1)*N.calibration),]
      rownames(proper.training.set) <- 1:(N.calibration*(K-1))
    }
    # fit the model
    gbm1 <- gbm(V58~V1+V2+V3+V4+V5+V6+V7+V8+V9+V10+V11+V12+V13+V14+V15+V16+V17+V18+V19
                    +V20+V21+V22+V23+V24+V25+V26+V27+V28+V29+V30+V31+V32+V33+V34+V35+V36+V37+V38+V39+V40
                    +V41+V42+V43+V44+V45+V46+V47+V48+V49+V50+V51+V52+V53+V54+V55+V56+V57,
      data=proper.training.set,
      distribution="bernoulli",    # adaboost or bernoulli
      n.trees=4000,                # number of trees
      shrinkage=0.005,             # shrinkage or learning rate
      interaction.depth=3,         # 1: additive model, 2: two-way interactions, etc.
      bag.fraction = 0.5,          # subsampling fraction, 0.5 is probably best
      train.fraction = 1.0,        # all data used for training
      n.minobsinnode = 10,         # minimum total weight needed in each node
      cv.folds = 5,                # do 5-fold cross-validation
      keep.data=TRUE)              # keep a copy of the dataset with the object

    # check performance using 5-fold cross-validation
    best.iter <- gbm.perf(gbm1,method="cv")
    print(best.iter)

    # predict on the new data using "best" number of trees
    # .predict will be on the logit scale
    calibration.predict <- predict.gbm(gbm1,calibration.set,best.iter)
    test.predict <- predict.gbm(gbm1,test.set,best.iter)

    # conformity scores
    calibration.scores <- (2*calibration.set$V58-1)*calibration.predict
    test.scores <- (2*test.set$V58-1)*test.predict

    labels <- test.set$V58  # vector of labels for the test set

    for (i in 1:N.test) {
      ranks.actual[i,k] <- sum(as.numeric(calibration.scores <= test.scores[i]))
    }
  }  # the loop over k

  for (i in 1:N.test) {
    rank.actual <- 0
    for (k in 1:K) {
      rank.actual <- rank.actual + ranks.actual[i,k]
    }
    pv[i] <- (rank.actual+1) / (N.training+1)
  }

  for (e in 1:N.bins+1) {  # loop over significance levels
    for (i in 1:N.test) {  # loop over test examples
      if (pv[i] <= (e-1)/N.bins) {  # if an error is made
        err[colour,e] <- err[colour,e] + 1/N.test
      }
    }
  }
} # end of big for

par(mar=c(5,4,1,1))   # smaller margins (the default, (5,4,4,2), is too big unless I need labels for axes and a title)
                      # bottom, left, top, right; c(2,2,1,1) is the tight option

# Calibration plot
for (colour in 1:N.colours) {
  if (colour==1) {
    plot(eps,err[colour,],col=colour,type="l",lty="solid",xlim=c(0,1),ylim=c(0,1),
      xlab="significance level",ylab="error rate")
  }
  if (colour!=1) {
    lines(eps,err[colour,],col=colour,type="l",lty="solid")
  }
} # end of for

end <- Sys.time()	# timing: end
cat("Finished. Time elapsed:", difftime(end,start), "\n")


==> calibration_CCP_LL.R <==
# This program produces the lower left corner of the calibration plot
# for CCP based on the environment left from calibration_CCP.R or calibration_naive_CCP.R
# (right panels of Figures 1 and 2 in the paper).

par(mar=c(5,4,1,1))   # smaller margins (the default, (5,4,4,2), is too big unless I need labels for axes and a title)
                      # bottom, left, top, right; c(2,2,1,1) is the tight option

# Calibration plot
for (colour in 1:N.colours) {
  if (colour==1) {
    plot(eps,err[colour,],col=colour,type="l",lty="solid",xlim=c(0,0.2),ylim=c(0,0.2),
      xlab="significance level",ylab="error rate")
  }
  if (colour!=1) {
    lines(eps,err[colour,],col=colour,type="l",lty="solid")
  }
} # end of for


==> calibration_naive_CCP.R <==
# This program produces calibration plots for naive CCP (based on Fisher's method);
# left panels of Figure 2 in the paper.

K <- 5           # K-fold cross-calibration; K must be a factor of 3600 (5 or 10 in the paper)
N.colours <- 8   # the value used in the paper: 8
N.bins <- 211    # number of bins (prime number)

start <- Sys.time()	# timing: start
library(gbm)

# preparing the data

N <- 4601   # size of the data set
N.training <- 3600
N.calibration <- N.training/K
N.test <- 1001
original.data <- read.csv("spam.data")

eps <- seq(from=0,to=1,length.out=N.bins+1)  # significance levels to consider
err <- matrix(0.0,nrow=N.colours,ncol=N.bins+1)       # percentage of errors at each significance level

# For the plot:
pv <- matrix(0,nrow=N.test,ncol=K)   # p-values for all test examples

for (colour in 1:N.colours) {    # the loop over the calibration curves of different colours
  set.seed(colour-1)             # reproducibility
  permutation <- sample(1:N)
  permuted.data <- original.data[permutation,]
  training.set <- permuted.data[1:N.training,]
  rownames(training.set) <- 1:N.training
  test.set <- permuted.data[(N.training+1):(N.training+N.test),]
  rownames(test.set) <- 1:N.test
  for (k in 1:K) {        # the loop over the K folds
    calibration.set <- training.set[((k-1)*N.calibration+1):(k*N.calibration),]
    rownames(calibration.set) <- 1:N.calibration
    if (k==1) {
      proper.training.set <- training.set[(N.calibration+1):(K*N.calibration),]
      rownames(proper.training.set) <- 1:(N.calibration*(K-1))
    }
    if (k>1 && k<K) {
      proper.training.set <- training.set[c(1:((k-1)*N.calibration),(k*N.calibration+1):(K*N.calibration)),]
      rownames(proper.training.set) <- 1:(N.calibration*(K-1))
    }
    if (k==K) {
      proper.training.set <- training.set[1:((K-1)*N.calibration),]
      rownames(proper.training.set) <- 1:(N.calibration*(K-1))
    }
    # fit the model
    gbm1 <- gbm(V58~V1+V2+V3+V4+V5+V6+V7+V8+V9+V10+V11+V12+V13+V14+V15+V16+V17+V18+V19+V20
                    +V21+V22+V23+V24+V25+V26+V27+V28+V29+V30+V31+V32+V33+V34+V35+V36+V37+V38+V39+V40
                    +V41+V42+V43+V44+V45+V46+V47+V48+V49+V50+V51+V52+V53+V54+V55+V56+V57,
      data=proper.training.set,
      distribution="bernoulli",    # adaboost or bernoulli
      n.trees=4000,                # number of trees
      shrinkage=0.005,             # shrinkage or learning rate
      interaction.depth=3,         # 1: additive model, 2: two-way interactions, etc.
      bag.fraction = 0.5,          # subsampling fraction, 0.5 is probably best
      train.fraction = 1.0,        # all data used for training
      n.minobsinnode = 10,         # minimum total weight needed in each node
      cv.folds = 5,                # do 5-fold cross-validation
      keep.data=TRUE)              # keep a copy of the dataset with the object

    # check performance using 5-fold cross-validation
    best.iter <- gbm.perf(gbm1,method="cv")
    print(best.iter)

    # predict on the new data using "best" number of trees
    # .predict will be on the logit scale
    calibration.predict <- predict.gbm(gbm1,calibration.set,best.iter)
    test.predict <- predict.gbm(gbm1,test.set,best.iter)

    # conformity scores
    calibration.scores <- (2*calibration.set$V58-1)*calibration.predict
    test.scores <- (2*test.set$V58-1)*test.predict

    labels <- test.set$V58  # vector of labels for the test set

    for (i in 1:N.test) {
      rank.actual <- sum(as.numeric(calibration.scores <= test.scores[i]))
      pv[i,k] <- (rank.actual+1)/(N.calibration+1)
    }
  }  # the loop over k

  pv.combined <- rep.int(0,N.test)   # combined p-values for all test examples
  for (i in 1:N.test) {
    sum.of.logs <- 0
    for (k in 1:K) {
      sum.of.logs <- sum.of.logs - 2*log(pv[i,k])
    }
    pv.combined[i] <- pchisq(sum.of.logs,2*K,low=F)
  }

  for (e in 1:N.bins+1) {  # loop over significance levels
    for (i in 1:N.test) {  # loop over test examples
      if (pv.combined[i] <= (e-1)/N.bins) {  # if an error is made
        err[colour,e] <- err[colour,e] + 1/N.test
      }
    }
  }
} # end of big for

par(mar=c(5,4,1,1))   # smaller margins (the default, (5,4,4,2), is too big unless I need labels for axes and a title)
                      # bottom, left, top, right; c(2,2,1,1) is the tight option

# Calibration plot
for (colour in 1:N.colours) {
  if (colour==1) {
    plot(eps,err[colour,],col=colour,type="l",lty="solid",xlim=c(0,1),ylim=c(0,1),
      xlab="significance level",ylab="error rate")
  }
  if (colour!=1) {
    lines(eps,err[colour,],col=colour,type="l",lty="solid")
  }
} # end of for

end <- Sys.time()	# timing: end
cat("Finished. Time elapsed:", difftime(end,start), "\n")


==> table_CCP.R <==
# This program produces the efficiency table for CCP
# (Table 1 in the paper).

K <- 5           # K-fold cross-calibration; K must be a factor of 3600 (5 or 10 in the paper)
N.colours <- 2   # the value used in the paper: 8

start <- Sys.time()	# timing: start
library(gbm)

# preparing the data

N <- 4601   # size of the data set
N.training <- 3600
N.calibration <- N.training/K
N.test <- 1001
original.data <- read.csv("spam.data")

# For the table:
ranks.spam <- matrix(0,nrow=N.test,ncol=K)    # spam ranks for all folds
ranks.email <- matrix(0,nrow=N.test,ncol=K)   # spam ranks for all folds
pv.spam <- rep(0,N.test)   # spam p-values for all test examples
pv.email <- rep(0,N.test)  # email p-values for all test examples

mean.confidence <- rep.int(0,N.colours)   # mean confidence for different seeds
mean.credibility <- rep.int(0,N.colours)  # mean credibility for different seeds

for (colour in 1:N.colours) {    # the loop over the colours
  set.seed(colour-1)             # for reproducibility
  permutation <- sample(1:N)
  permuted.data <- original.data[permutation,]
  training.set <- permuted.data[1:N.training,]
  rownames(training.set) <- 1:N.training
  test.set <- permuted.data[(N.training+1):(N.training+N.test),]
  rownames(test.set) <- 1:N.test
  for (k in 1:K) {        # the loop over the K folds
    calibration.set <- training.set[((k-1)*N.calibration+1):(k*N.calibration),]
    rownames(calibration.set) <- 1:N.calibration
    if (k==1) {
      proper.training.set <- training.set[(N.calibration+1):(K*N.calibration),]
    }
    if (k>1 && k<K) {
      proper.training.set <- training.set[c(1:((k-1)*N.calibration),(k*N.calibration+1):(K*N.calibration)),]
    }
    if (k==K) {
      proper.training.set <- training.set[1:((K-1)*N.calibration),]
    }
    rownames(proper.training.set) <- 1:(N.calibration*(K-1))
    # fit the model
    gbm1 <- gbm(V58~V1+V2+V3+V4+V5+V6+V7+V8+V9+V10+V11+V12+V13+V14+V15+V16+V17+V18+V19+V20
                    +V21+V22+V23+V24+V25+V26+V27+V28+V29+V30+V31+V32+V33+V34+V35+V36+V37+V38+V39+V40
                    +V41+V42+V43+V44+V45+V46+V47+V48+V49+V50+V51+V52+V53+V54+V55+V56+V57,
      data=proper.training.set,
      distribution="bernoulli",    # adaboost or bernoulli
      n.trees=4000,                # number of trees
      shrinkage=0.005,             # shrinkage or learning rate
      interaction.depth=3,         # 1: additive model, 2: two-way interactions, etc.
      bag.fraction = 0.5,          # subsampling fraction, 0.5 is probably best
      train.fraction = 1.0,        # all data used for training
      n.minobsinnode = 10,         # minimum total weight needed in each node
      cv.folds = 5,                # do 5-fold cross-validation
      keep.data=TRUE)              # keep a copy of the dataset with the object

    # check performance using 5-fold cross-validation
    best.iter <- gbm.perf(gbm1,method="cv")
    print(best.iter)

    # predict on the new data using "best" number of trees
    # .predict will be on the logit scale
    calibration.predict <- predict.gbm(gbm1,calibration.set,best.iter)
    test.predict <- predict.gbm(gbm1,test.set,best.iter)

    # conformity scores
    calibration.scores <- (2*calibration.set$V58-1)*calibration.predict
    test.scores.spam <- test.predict
    test.scores.email <- (-1)*test.predict

    for (i in 1:N.test) {
      ranks.spam[i,k] <- sum(as.numeric(calibration.scores <= test.scores.spam[i]))
      ranks.email[i,k] <- sum(as.numeric(calibration.scores <= test.scores.email[i]))
    }
  }  # the loop over k

  for (i in 1:N.test) {
    rank.spam <- 0   # ranked as spam
    rank.email <- 0  # ranked as email
    for (k in 1:K) {
      rank.spam <- rank.spam + ranks.spam[i,k]
      rank.email <- rank.email + ranks.email[i,k]
    }
    pv.spam[i] <- (rank.spam+1) / (N.training+1)
    pv.email[i] <- (rank.email+1) / (N.training+1)
  }

  for (i in 1:N.test) {
    mean.confidence[colour] <- mean.confidence[colour] + (1-min(pv.spam[i],pv.email[i])) / N.test
    mean.credibility[colour] <- mean.credibility[colour] + max(pv.spam[i],pv.email[i]) / N.test
  }
} # the big loop over colours

# Writing into the table
cat("The CCP part of the table", "\n\n", file="table_CCP.txt",append=FALSE)

for (colour in 1:N.colours) {
  cat("Mean confidence:", 100*mean.confidence[colour], "\n", file="table_CCP.txt",append=TRUE)
  cat("Mean credibility:", 100*mean.credibility[colour], "\n\n", file="table_CCP.txt",append=TRUE)
}

cat("Average mean confidence:", mean(100*mean.confidence), "\n", file="table_CCP.txt",append=TRUE)
cat("Average mean credibility:", mean(100*mean.credibility), "\n\n", file="table_CCP.txt",append=TRUE)

cat("StDev of mean confidence:", sqrt(var(100*mean.confidence)), "\n", file="table_CCP.txt",append=TRUE)
cat("StDev of mean credibility:", sqrt(var(100*mean.credibility)), "\n\n", file="table_CCP.txt",append=TRUE)

end <- Sys.time()	# timing: end
cat("Finished. Time elapsed:", difftime(end,start), "\n")


==> table_ICP.R <==
# This program produces the efficiency table for ICP
# (Table 1 in the paper).

N.colours <- 8  # the value used in the paper: 8 (except for the remark at the end of Section 3,
                # where the value is 100)

start <- Sys.time()	# timing: start
library(gbm)

# preparing the data

N <- 4601   # size of the data set
N.proper.training <- 2400
N.calibration <- 1200
N.test <- 1001
original.data <- read.csv("spam.data")

# For the table:
rank.spam <- rep(0,N.test)    # spam ranks for all test examples
rank.email <- rep(0,N.test)   # spam ranks for all test examples
pv.spam <- rep(0,N.test)      # spam p-values for all test examples
pv.email <- rep(0,N.test)     # email p-values for all test examples

mean.confidence <- rep.int(0,N.colours)   # mean confidence for different seeds
mean.credibility <- rep.int(0,N.colours)  # mean credibility for different seeds

for (colour in 1:N.colours) {    # the loop over the colours
  cat("Started doing colour",colour,"\n")
  set.seed(colour-1)             # for reproducibility
  permutation <- sample(1:N)
  permuted.data <- original.data[permutation,]
  proper.training.set <- permuted.data[1:N.proper.training,]
  rownames(proper.training.set) <- 1:N.proper.training
  calibration.set <- permuted.data[(N.proper.training+1):(N.proper.training+N.calibration),]
  rownames(calibration.set) <- 1:N.calibration
  test.set <- permuted.data[(N.proper.training+N.calibration+1):(N.proper.training+N.calibration+N.test),]
  rownames(test.set) <- 1:N.test
  # fit the model
  gbm1 <- gbm(V58~V1+V2+V3+V4+V5+V6+V7+V8+V9+V10+V11+V12+V13+V14+V15+V16+V17+V18+V19+V20
                  +V21+V22+V23+V24+V25+V26+V27+V28+V29+V30+V31+V32+V33+V34+V35+V36+V37+V38+V39+V40
                  +V41+V42+V43+V44+V45+V46+V47+V48+V49+V50+V51+V52+V53+V54+V55+V56+V57,
    data=proper.training.set,
    distribution="bernoulli",    # adaboost or bernoulli
    n.trees=4000,                # number of trees
    shrinkage=0.005,             # shrinkage or learning rate
    interaction.depth=3,         # 1: additive model, 2: two-way interactions, etc.
    bag.fraction = 0.5,          # subsampling fraction, 0.5 is probably best
    train.fraction = 1.0,        # all data used for training
    n.minobsinnode = 10,         # minimum total weight needed in each node
    cv.folds = 5,                # do 5-fold cross-validation
    keep.data=TRUE)              # keep a copy of the dataset with the object

  # check performance using 5-fold cross-validation
  best.iter <- gbm.perf(gbm1,method="cv")
  print(best.iter)

  # predict on the new data using "best" number of trees
  # .predict will be on the logit scale
  calibration.predict <- predict.gbm(gbm1,calibration.set,best.iter)
  test.predict <- predict.gbm(gbm1,test.set,best.iter)

  # conformity scores
  calibration.scores <- (2*calibration.set$V58-1)*calibration.predict
  test.scores.spam <- test.predict
  test.scores.email <- (-1)*test.predict

  for (i in 1:N.test) {
    rank.spam[i] <- sum(as.numeric(calibration.scores <= test.scores.spam[i]))
    rank.email[i] <- sum(as.numeric(calibration.scores <= test.scores.email[i]))
    pv.spam[i] <- (rank.spam[i]+1) / (N.calibration+1)
    pv.email[i] <- (rank.email[i]+1) / (N.calibration+1)
  }

  for (i in 1:N.test) {
    mean.confidence[colour] <- mean.confidence[colour] + (1-min(pv.spam[i],pv.email[i])) / N.test
    mean.credibility[colour] <- mean.credibility[colour] + max(pv.spam[i],pv.email[i]) / N.test
  }
} # the big loop over colours

# Writing into the table
cat("The ICP part of the table", "\n\n", file="table_ICP.txt",append=FALSE)

for (colour in 1:N.colours) {
  cat("Mean confidence:", 100*mean.confidence[colour], "\n", file="table_ICP.txt",append=TRUE)
  cat("Mean credibility:", 100*mean.credibility[colour], "\n\n", file="table_ICP.txt",append=TRUE)
}

cat("Average mean confidence:", mean(100*mean.confidence), "\n", file="table_ICP.txt",append=TRUE)
cat("Average mean credibility:", mean(100*mean.credibility), "\n\n", file="table_ICP.txt",append=TRUE)

cat("StDev of mean confidence:", sqrt(var(100*mean.confidence)), "\n", file="table_ICP.txt",append=TRUE)
cat("StDev of mean credibility:", sqrt(var(100*mean.credibility)), "\n\n", file="table_ICP.txt",append=TRUE)

end <- Sys.time()	# timing: end
cat("Finished. Time elapsed:", difftime(end,start), "\n")

